Peculiar dark matter halos inferred from gravitational lensing as a manifestation of modified gravity

If modified gravity holds, but the weak lensing analysis is done in the standard way, one finds that dark matter halos have peculiar shapes, not following the standard Navarro-Frenk-White profiles, and are fully predictable from the distribution of baryons. Here we study in detail the distribution of the apparent dark matter around point masses, which approximate galaxies and galaxy clusters, and their pairs for the QUMOND MOND gravity, taking an external gravitational acceleration $g_e$ into account. At large radii, the apparent halo of a point mass $M$ is shifted against the direction of the external field. When averaged over all lines-of-sight, the halo has a hollow center, and denoting the by $a_0$ the MOND acceleration constant, its density behaves like $\rho(r)=\sqrt{Ma_0/G}/(4\pi r^2)$ between the galacticentric radii $\sqrt{GM/a_0}$ and $\sqrt{GMa_0}/g_e$, and like $\rho\propto r^{-7}G^2M^3a_0^3/g_e^5$ further away. Between a pair of point masses, there is a region of a negative apparent dark matter density, whose mass can exceed the baryonic mass of the system. The density of the combined dark matter halo is not a sum of the densities of the halos of the individual points. The density has a singularity near the zero-acceleration point, but remains finite in projection. We compute maps of the surface density and the lensing shear for several configurations of the problem, and derive formulas to scale them to further configurations. In general, for a large subset of MOND theories in their weak field regime, for any configuration of the baryonic mass $M$ with the characteristic size of $d$, the total lensing density scales as $\rho({\vec{x}})=\sqrt{Ma_0/G}d^{-2}f\left(\vec{\alpha},\vec{x}/d,g_ed/\sqrt{GMa_0}\right)$, where the vector $\vec{\alpha}$ describes the geometry of the system. Distinguishing between QUMOND and cold dark matter seems possible with the existing instruments.

==> PMEFE_rhosig_NFWcomp_plot.py <==
from __future__ import division
from numpy import *
from scipy.integrate import odeint
from scipy.integrate  import quad
from scipy.integrate  import dblquad
from scipy import integrate
from scipy.optimize import fsolve
from matplotlib import pyplot as plt
from scipy.interpolate import pchip
from scipy.interpolate  import PchipInterpolator
from numpy.ma import masked_array
import matplotlib.colors as colors
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.cm as cm
from matplotlib import gridspec
from colossus.cosmology import cosmology
from colossus.halo import concentration
from matplotlib.ticker import SymmetricalLogLocator

# units kpc, Myr, Msun
# r: 3D radius, R: projected radius

def setplt( cols = 1, ratio = 0.75):
    if cols == 1:
        plt.rc('figure', figsize = [3.4, 3.4*ratio])
    if cols == 2:
        plt.rc('figure', figsize = [6, 6*ratio])
    plt.rc('axes', labelsize = 8)
    plt.rc('axes', titlesize = 8)
    plt.rc('font', size =  8)
    plt.rc('xtick', labelsize = 8)
    plt.rc('ytick', labelsize = 8)
    plt.rc('legend', fontsize = 8)
    plt.rc('font', family='sans-serif')
    plt.rc('text', usetex= False)
    return plt

def saveplt(plt, name):
    plt.tight_layout(pad = 0.1)
    plt.savefig(name, dpi=300)

def Mhalo2Mst(Mhalo):
    #Behroozi et al. (2013) http://adsabs.harvard.edu/abs/2013ApJ...770...57B
    #scatter 0.218 dex
    z = 0.
    a = 1.
    nu = exp(-4*a**2)
    leps = -1.777 + (-0.006*(a-1) + (-0.000)*z)*nu -0.119*(a-1)
    lM1 = 11.514 + (-1.793*(a-1) + (-0.251)*z)*nu
    alp = -1.412 + (0.731*(a-1))*nu
    delt = 3.508 + (2.608*(a-1) + (-0.043)*z)*nu
    gam = 0.316 + (1.319*(a-1) + 0.279*z)*nu  
    f = lambda x: -log10(10**(alp*x)+1)+delt*(log10(1+exp(x)))**(gam)/(1+exp(10**-x))
    x = log10(Mhalo/10**lM1)
    Mst = 10**(leps+lM1+f(x)-f(0))
    return Mst

def Mst2Mhalo(Mst):
    fs = lambda x : Mhalo2Mst(x)-Mst
    Mhalo = fsolve(fs, 10*Mst)[0]
    return Mhalo

def Mhalo2c(Mvir):
    return concentration.concentration(Mvir, 'vir', 0.0, model = 'diemer15')


def lensing1d(rv, SDv, M0 = 0):
    #rv in kpc
    #SDv in Ms/kpc2
    rv = rv/D_L # radians
    kpc2rad = 1/D_L 
    SDv = SDv/kpc2rad**2
    spd = PchipInterpolator(rv,SDv*2*pi*rv) # derivative of cummulated mass
    sp = spd.derivative(nu=-1) # cummulated mass (antiderivative)
    Mcd = lambda x: (sp(x)+M0)/pi/Sig_cr/D_L**2 # dimensionless cummulated mass
    Mcdd = lambda x: spd(x)/pi/Sig_cr/D_L**2
    kap = lambda x: 1/2/x*Mcdd(x)
    gam  = lambda x: Mcd(x)/x**2-kap(x)
    el = lambda x: gam(x)/(1-kap(x))
    detA = lambda x: (1-Mcd(x)/x**2)*(1+Mcd(x)/x**2-2*kap(x))
    res = el(rv)
    res[gam(rv)>1] = nan
    return res

# units kpc, Myr, Msun
G = 0.06731*6.67e-11
a0 = 3.87e-3
c = 306.4
vconv = 0.001022 # km/s > kpc/Myr
arcsec2rad = 1/3600/180*pi
Om0 = 0.27
H0 = 70.0
my_cosmo = {'flat': True, 'H0': H0, 'Om0': Om0, 'Ob0': 0.046, 'sigma8': 0.8, 'ns': 0.96} #behroozi 2010 + komatsu 2009
cosmology.setCosmology('my_cosmo', my_cosmo)
cvir = concentration.concentration(1E11, 'vir', 0.0, model = 'diemer15')
x = Om0 - 1
delta_vir = 18*pi**2 + 82*x - 39*x**2 #Bryan & Norman 1998
rho_crit = 277.4848*(my_cosmo['H0']/100.)**2

D_L = 200e3
##D_LS = 1e6
##D_S = D_L+D_LS
##Sig_cr = ( 4*pi*G/c**2*D_L*D_LS/D_S )**(-1)
Sig_cr = ( 4*pi*G/c**2*D_L)**(-1) #infinite distance of the Source

##xv = logspace(2,4)
##plt.loglog(xv,xv*2)
##ax1 = plt.gca()
##ax2 = ax1.twiny()
##tr = lambda x1: x1*10
##ax2.set_xscale("log")
##axrange = ax1.get_xlim()
##ax2.set_xlim([tr(x) for x in axrange])
##plt.show()
##sys()


plt = setplt(ratio = 1.6)

# gzf, eta
pars = [[0.005, 0.4], [0.01, 0.4], [0.03, 0.4],  [0.07, 0.4]]

gs = gridspec.GridSpec(3,1)
gs.update(wspace=0, hspace = 0, left = 0.22, right = 0.99, bottom = 0.08, top = 0.92)


for par in pars:
    gzf = copy(par[0])

    gz =  gzf*a0

    M=1e11*par[1]
    rM = sqrt(G*M/a0)
    req = sqrt(G*M*a0)/gz

    Mhalo = Mst2Mhalo(M)
    chalo = Mhalo2c(Mhalo)
    Rhalo = (Mhalo/(4./3*pi*delta_vir*rho_crit))**(1./3)
    rshalo = Rhalo/chalo
    rho0halo = Mhalo/(4*pi*(log(1+chalo)-chalo/(1+chalo))*rshalo**3)
    densfun0 = lambda x: rho0halo/(x/rshalo*(1+x/rshalo)**2)
    densfun = lambda x: where(x>Rhalo, 0, densfun0(x+rshalo/1000))

    struct = load('./PMEFE/PMEFE_rho_gz'+("%g" % gzf)+'_M'+("%g" % M)+'.npy')
    rv = struct[0,:]
    avdensv = struct[1,:]

    plt.subplot(gs[0,0])
    ind = (rv>=rM/50)*(rv<=100*req)
    plt.plot(rv[ind], (avdensv[ind]-densfun(rv[ind]))*1e9)

    struct = load('./PMEFE/PMEFE_SD_gz'+("%g" % gzf)+'_M'+("%g" % M)+'.npy')
    Rv = struct[0,:]
    SDv = struct[1,:]

    structN = load('./NFW_SD/NFW_SD_M'+("%g" % M)+'.npy')
    RvN = structN[0,:]
    SDvN = structN[1,:]
    SDvNi = interp(rv[ind], RvN, SDvN)

    plt.subplot(gs[1,0])
    x = Rv[ind]
    y = SDv[ind]-SDvNi
    indp = y>0
    indm = y<0
    plt.plot(x,y*1e6)
##    plt.plot(x[indp], y[indp],'k')
##    plt.plot(x[indm], y[indm],':k')
##    

    plt.subplot(gs[2,0])
    elv = lensing1d(Rv, SDv, M0 = M)
    elvN = lensing1d(RvN, SDvN, M0 = M)
    elvNi = interp(rv[ind], RvN, elvN)
    x = Rv[ind]
    y = elv[ind]-elvNi
    plt.plot(x,y, label = str(gzf)+'$\,a_0$')

for i in arange(3):
    plt.subplot(gs[i,0])
    plt.grid(color='lightgray', linewidth=0.5)
    plt.loglog()
    if i== 0:
        plt.ylabel('$\widetilde{\\rho_\mathrm{ph}}-\\rho_\mathrm{NFW}$ [$M_\odot\,$Mpc$^{-3}$]')
        plt.axvline(x=rM, c = 'k', ls = '--' )
        axrange = plt.gca().get_xlim()
        plt.yscale('symlog', linthreshy=1e-1)
        plt.gca().yaxis.set_major_locator(SymmetricalLogLocator(linthresh = 1e4, base=1e4))
        plt.gca().xaxis.set_ticks_position("top")
        plt.gca().xaxis.set_label_position('top')
        plt.xlabel('$r$ [kpc]')
    if i== 1:
        plt.gca().set_xticklabels([])
        plt.ylabel('$\widetilde{\Sigma_\mathrm{ph}} - \Sigma_\mathrm{NFW}$ [$M_\odot\,$Mpc$^{-2}$]')
        plt.axvline(x=rM, c = 'k', ls = '--' )
        plt.yscale('symlog', linthreshy=1e9)
        plt.gca().yaxis.set_major_locator(SymmetricalLogLocator(linthresh = 1e9, base=1e3))
        plt.xlim(axrange)
    if i== 2:
        ax1 = plt.gca()        
        ax1.xaxis.set_ticks_position("top")
        ax1.set_xticklabels([])
        ax1.tick_params('x', length=0, width=0, which='both')
        #plt.tick_params(axis='x', which='both', bottom='off', top='off', labelbottom='off', right='off', left='off', labelleft='off')
        plt.ylabel('$\widetilde{\epsilon} - \epsilon_\mathrm{NFW}$')
        plt.axvline(x=rM, c = 'k', ls = '--' )
        plt.yscale('symlog', linthreshy=1e-4)
        ax1.yaxis.set_major_locator(SymmetricalLogLocator(linthresh = 1e-4, base=1e1))
        plt.xlim(axrange)
        plt.legend(loc=1)
        ax2 = plt.gca().twiny()
        tr = lambda x1: x1/D_L/arcsec2rad
        ax2.set_xscale("log")
        axrange = ax1.get_xlim()
        ax2.set_xlim([tr(x) for x in axrange])
        ax2.xaxis.set_ticks_position("bottom")
        ax2.xaxis.set_label_position('bottom')
        plt.xlabel('$r$ [arcsec]')
         
        

saveplt(plt, 'PMEFE_rhosig_NFWcomp.pdf')
plt.show()
    

